Robustness of asymmetry and coherence of quantum states

Quantum states may exhibit asymmetry with respect to the action of a given group. Such an asymmetry of states can be considered as a resource in applications such as quantum metrology, and it is a concept that encompasses quantum coherence as a special case. We introduce explicitly and study the robustness of asymmetry, a quantifier of asymmetry of states that we prove to have many attractive properties, including efficient numerical computability via semidefinite programming, and an operational interpretation in a channel discrimination context. We also introduce the notion of asymmetry witnesses, whose measurement in a laboratory detects the presence of asymmetry. We prove that properly constrained asymmetry witnesses provide lower bounds to the robustness of asymmetry, which is shown to be a directly measurable quantity itself. We then focus our attention on coherence witnesses and the robustness of coherence, for which we prove a number of additional results; these include an analysis of its specific relevance in phase discrimination and quantum metrology, an analytical calculation of its value for a relevant class of quantum states, and tight bounds that relate it to another previously defined coherence monotone.

==> RobustnessAsymmetry.m <==
%%  RobustnessAsymmetry    Computes the robustness of asymmetry of a quantum state with respect to a given group
%   This function has two required arguments:
%     RHO: a density matrix
%     G: a cell containing a representation of a group G
%
%   [ROA,W] = RobustnessAsymmetry(RHO,G) is the robustness of asymmetry (as
%   defined in [1]) of the quantum state (density matrix) RHO with respect
%   to the group whose representation is given by the multi-dimensional
%   array G. That is, G contains D unitary matrices of the same size as RHO
%   in G(:,:,1), G(:,:,2), ..., G(:,:,D) that represent some group of size
%   D.
%
%   ROA is the numerical value of the robustness of asymmetry, and W is an
%   optimal witness with zeros on its diagonal, all eigenvalues <= 1, and
%   -trace(W*rho) == ROA.
%
%   When G is the set containing the generalized Pauli Z matrices, this
%   function returns the robustness of coherence (see
%   RobustnessCoherence.m).
%
%   References: [1] C. Napoli, T. R. Bromley, M. Cianciaruso, M. Piani, 
%                   N. Johnston, G. Adesso. Robustness of coherence: An
%                   operational and observable measure of quantum
%                   coherence. Preprint submitted to PRL, 2016.
%               [2] M. Piani, M. Cianciaruso, T. R. Bromley, C. Napoli, 
%                   N. Johnston, G. Adesso. Robustness of asymmetry and
%                   coherence of quantum states. Preprint submitted to PRA,
%                   2016.

%   requires: CVX (http://cvxr.com/cvx/)
%   last updated: February 18, 2016

function [RoA,W] = RobustnessAsymmetry(rho,G)

% n is the size of the density matrix
n = length(rho);

% d is the size of the group G
d = size(G,3);

% The robustness of asymmetry is computed via semidefinite programming.
cvx_begin sdp quiet
    cvx_precision best;
    variable inc_state(n,1);
    variable sig(n,n) hermitian;
    dual variable W;
    
    minimize trace(sig);
    
    subject to
        % tau is the action of the group channel on rho+sig
        tau = zeros(n);
        for j = 1:d
            tau = tau + G(:,:,j)*(rho+sig)*G(:,:,j)';
        end

        sig >= 0;
        W : rho + sig == tau/d;
cvx_end

RoA = real(cvx_optval);
W = full(W);

==> RobustnessCoherence.m <==
%%  RobustnessCoherence    Computes the robustness of coherence of a quantum state
%   This function has one required argument:
%     RHO: a pure state vector or a density matrix
%
%   [ROC,W] = RobustnessCoherence(RHO) is the robustness of coherence (as
%   defined in [1,2]) of the quantum state (density matrix) RHO. ROC is the
%   numerical value of the robustness of coherence, and W is an optimal
%   witness with zeros on its diagonal, all eigenvalues <= 1, and
%   -trace(W*rho) == ROC.
%
%   References: [1] C. Napoli, T. R. Bromley, M. Cianciaruso, M. Piani, 
%                   N. Johnston, G. Adesso. Robustness of coherence: An
%                   operational and observable measure of quantum
%                   coherence. Preprint submitted to PRL, 2016.
%               [2] M. Piani, M. Cianciaruso, T. R. Bromley, C. Napoli, 
%                   N. Johnston, G. Adesso. Robustness of asymmetry and
%                   coherence of quantum states. Preprint submitted to PRA,
%                   2016.

%   requires: CVX (http://cvxr.com/cvx/)
%   last updated: January 12, 2016

function [RoC,W] = RobustnessCoherence(rho)

[m,n] = size(rho);

% Let the user enter either a pure state vector or a density matrix.
if(min(m,n) == 1) % it's a pure state vector
    rho = rho(:);
    rho = rho*rho';
    n = max(m,n); % update the size of the state
elseif(m ~= n) % it's neither a pure state vector nor a density matrix
    error('RobustnessCoherence:InvalidDimensions','RHO must be either a vector or a square matrix.');
end

% If the state is pure or single-qubit, we can compute it faster by
% recalling that it is equal to the l1-norm of coherence.
if((n <= 2 || rank(rho) == 1) && nargout <= 1)
    RoC = sum(sum(abs(rho))) - trace(rho);
    return
end

% In general, the robustness of coherence is computed by semidefinite programming
cvx_begin sdp quiet
    cvx_precision best;
    variable inc_state(n,1);
    variable sig(n,n) hermitian;
    dual variable W;
    
    minimize trace(sig);
    
    subject to
        sig >= 0;
        W : rho + sig == diag(inc_state);
cvx_end

RoC = real(cvx_optval);
W = full(W);

==> RobustnessCoherenceLower.m <==
%   RobustnessCoherenceLower
%
%   Computes a lower bound to the robustness of coherence of an unknown
%   quantum state based on expectation values of given operators
%
%   This function has two required arguments:
%
%     OBS:  an multi-dimensional array containing observables. Each
%           OBS(:,:,j) is an observable
%
%     EV : a column vector of expectation values for the observables in OBS
%
%   RoClower = RobustnessCoherenceLower(OBS,EV) is a lower bound to the
%   robustness of coherence (as defined in [1,2]) of an unknown quantum
%   state such that EV are the expectation values of the observables OBS
%   with respect to such a state.
%
%   References: [1] C. Napoli, T. R. Bromley, M. Cianciaruso, M. Piani, 
%                   N. Johnston, G. Adesso. Robustness of coherence: An
%                   operational and observable measure of quantum
%                   coherence. Preprint submitted to PRL, 2016.
%               [2] M. Piani, M. Cianciaruso, T. R. Bromley, C. Napoli, 
%                   N. Johnston, G. Adesso. Robustness of asymmetry and
%                   coherence of quantum states. Preprint submitted to PRA,
%                   2016.
%
%   requires: CVX (http://cvxr.com/cvx/)
%   last updated: January 12, 2016


function RoClower = RobustnessCoherenceLower(OBS,EV)
%
%   _n_ is the number of observable considered
%
n = length(EV);
%
%   _d_ is the dimension of the system considered; it is obtained from the
%   size of the observables
%
d = length(OBS(:,:,1));

cvx_begin sdp quiet
%
%   We are going to find the best coherence witness of the form
%   $ W = \sum_i c_i O_i + m I $
%
    variable c(n)
    variable m
    cvx_precision best
%   
%   The target function $-Tr(W\rho) = - [ \sum_ic_io_i + m ]$
%   
    maximize -real(EV'*c+m)
    
    subject to
        W = 0;
        for j = 1:n
            W = W + c(j)*OBS(:,:,j);
        end
        W = W + m*eye(d);
 % 
 %  We impose the conditions such that $W$ is a coherence witness that
 %  provides a bound to the robustenss of coherence
 %
        diag(W) >= 0;
        W <= eye(d);
cvx_end

RoClower = real(cvx_optval);

==> RobustnessCoherenceLowerPhysical.m <==
%   RobustnessCoherenceLowerPhysical
%
%   Computes a lower bound to the robustness of coherence of an unknown
%   quantum state based on expectation values of given operators
%
%   This function has two required arguments:
%
%     OBS:  an multi-dimensional array containing observables. Each
%           OBS(:,:,j) is an observable
%
%     EV : a column vector of expectation values for the observables in OBS
%
%   RoClower = RobustnessCoherenceLowerPhysical(OBS,EV) is a lower bound to the
%   robustness of coherence (as defined in [1,2]) of an unknown quantum
%   state such that EV are the expectation values of the observables OBS
%   with respect to such a state.
%
%   References: [1] C. Napoli, T. R. Bromley, M. Cianciaruso, M. Piani, 
%                   N. Johnston, G. Adesso. Robustness of coherence: An
%                   operational and observable measure of quantum
%                   coherence. Preprint submitted to PRL, 2016.
%               [2] M. Piani, M. Cianciaruso, T. R. Bromley, C. Napoli, 
%                   N. Johnston, G. Adesso. Robustness of asymmetry and
%                   coherence of quantum states. Preprint submitted to PRA,
%                   2016.
%
%   requires: CVX (http://cvxr.com/cvx/)
%   last updated: January 12, 2016

function RoClower = RobustnessCoherenceLowerPhysical(OBS,EV)
%
%   _n_ is the number of observable considered
%
n = length(EV);
%
%   _d_ is the dimension of the system considered; it is obtained from the
%   size of the observables
%
d = length(OBS(:,:,1));

cvx_begin sdp quiet

    variable sig(d,d) hermitian
    variable rho(d,d) hermitian
    variable inc_state(d,1)
    
    cvx_precision best
    
    minimize trace(sig)
    
    subject to
        sig >= 0;
        rho >= 0;
        trace(rho) == 1;
        rho + sig == diag(inc_state);
  
        for j = 1:n
            EV(j)== trace(OBS(:,:,j)*rho);
        end
        
cvx_end

RoClower = real(cvx_optval);
